Gaussian Copula-Based Outage Performance Analysis of Fluid Antenna Systems: Channel Coefficient- or Envelope-Level Correlation Matrix?

Gaussian copula has been employed to evaluate the outage performance of Fluid Antenna Systems (FAS), with the covariance matrix reflecting the dependence among multivariate normal random variables (RVs). While prior studies approximate this matrix using the channel coefficient correlation matrix from Jake's model, this work instead employs the channel envelope correlation matrix, motivated by the fact that the multivariate normal RVs are generated by transforming correlated channel envelopes. This raises an open question of whether using the coefficient- or envelope-level correlation matrix yields better accuracy in accessing FAS performance. Toward this end, this paper explores the benefits of using the envelope-level correlation matrix under fully correlated Nakagami-m fading, and develops a method for generating such fading channels for Monte Carlo simulations, which serve as a benchmark for validating the theoretical results. Simulation results confirm the effectiveness of the proposed channel modeling approach and demonstrate the superior accuracy of using the envelope-level correlation matrix, particularly in sparse port deployment and low-outage regime.

==> Code_upload/Jake.m <==
%%%%%%---------Jakes-----------%%%
clc;clear all;%close all;

%% Parameters
K=10; % The number of ports
W=3.5; % The size of 1D FA
m=1; % The shape parameter of Nakagami distribution
mu=1; % The scale parameter of Nakagami distribution
gamma_bar_db = [0:2:40]; % The transmit SNR, dB scale
%gamma_bar_db =10;
gamma_bar = 10.^(gamma_bar_db/10);  % The transmit SNR, linear scale
gamma_hat1=10;% The decoding SNR threshold, dB scale
gamma_hat=10.^(gamma_hat1/10);% The decoding SNR threshold, linear scale
detal_r=0.05;
r=0:detal_r:3;
N = 1e6;        % The number of samples

%% Generate correlated channel envelopes following the Nakagami-m distribution
R=toeplitz(besselj(0,2*pi*(0:K-1)*W/(K-1)));%Correlation matrix from Jake's model
%R=eye(K);
G=(randn(K,N,m)+1i*randn(K,N,m))*sqrt(mu/(2*m));%Generate complex Gaussian samples
[Q,D]=eig(R);% Q is the matrix of eigenvectors. D is the diagonal matrix of eigenvalues.
for g = 1:size(G, 3)
    H(:,:,g)=Q*sqrt(D)*G(:,:,g);
end
HH=(abs(H)).^2;
H1=sum(HH,3);% Channel gain
H2=sqrt(H1); % Correlated channel envelopes following the Nakagami-m distribution

%% Verify the PDF and CDF of the generated correlated channel envelopes.
% Empirical Nakagami distribution
PDF_Nak_h=(2*(m^m)/(gamma(m)*(mu^m)))*(r.^(2*m-1)).*exp(-m/mu*(r.^2));%PDF
CDF_Nak_h=gammainc(m/mu*r.^2,m,'lower');%CDF

%Fitted PDF and CDF using the generated samples above
x_query=linspace(0, 3, 200);
[PDF_Nak_h1, x_H1] = ksdensity(H2(1,:), x_query,'function', 'pdf');
[CDF_Nak_h1, x_H2] = ecdf(H2(1,:));

figure
plot(x_H1,PDF_Nak_h1,'-',r,PDF_Nak_h,'o')
legend('Proposed','Empirical' )
figure
plot(x_H2,CDF_Nak_h1,'-',r,CDF_Nak_h,'o')
legend('Proposed','Empirical' )

%% Verify the correlation of the generated correlated channel envelopes
RR=corrcoef(H1');% The correlation of the generated channel gain samples
RRR=R.^2;%  The correlation of the channel gain from Jake's model  
RRRR=RRR-RR; % Gap between the above correlations

R1=corrcoef(H2'); % The correlation of the generated channel envelop samples
B=gamma(m)*gamma(m+1)/gamma(m+0.5)/gamma(m+0.5)-1;
A=(hypergeom([-0.5 -0.5], m, RRR)-1)/B; % Eq. (2) in paper. Compute the correlation of channel envelop.

figure
surf(R1-A);
title('Surface Plot of Differences');
xlabel('Column Index');
ylabel('Row Index');
zlabel('Difference');

%% OP
% JAKE
max_H2 = max(H2, [], 1); % The optimal channel envelopes in FAS
gamma_til=sqrt(gamma_hat./gamma_bar); 
for pp = 1:length(gamma_bar)
    outage_jakes(pp) = sum(max_H2<gamma_til(pp) ) / N;
end
figure
semilogy(gamma_bar_db,outage_jakes)


==> Code_upload/Jake1.m <==
%%%%%%---------Jakes-----------%%%
clc;clear all;%close all;

%% Parameters
KK=2:2:24; % The number of ports
W=2; % The size of 1D FA
m=1; % The shape parameter of Nakagami distribution
mu=1; % The scale parameter of Nakagami distribution
%gamma_bar_db = [0:2:40]; % The transmit SNR, dB scale
gamma_bar_db =12;% The transmit SNR, dB scale
gamma_bar = 10.^(gamma_bar_db/10); % The transmit SNR, linear scale
gamma_hat1=10;% The decoding SNR threshold, dB scale
gamma_hat=10.^(gamma_hat1/10);% The decoding SNR threshold, linear scale
detal_r=0.05;
r=0:detal_r:3;
N = 1e6;         % The number of samples

for oo=1:length(KK)
    K=KK(oo);
   %% Generate correlated channel envelopes following the Nakagami-m distribution
    R=toeplitz(besselj(0,2*pi*(0:K-1)*W/(K-1)));%Correlation matrix from Jake's model
    %R=eye(K);
    G=(randn(K,N,m)+1i*randn(K,N,m))*sqrt(mu/(2*m));%Generate complex Gaussian samples
    [Q,D]=eig(R);% Q is the matrix of eigenvectors. D is the diagonal matrix of eigenvalues.
    H = zeros(K,N,size(G, 3));
    for g = 1:size(G, 3)
        H(:,:,g)=Q*sqrt(D)*G(:,:,g);
    end
    HH=(abs(H)).^2;
    H1=sum(HH,3);% Channel gain
    H2=sqrt(H1);% Correlated channel envelopes following the Nakagami-m distribution
    
    % %% Verify the PDF and CDF of the generated correlated channel envelopes.
    %
    % %Empirical Nakagami distribution
    % PDF_Nak_h=(2*(m^m)/(gamma(m)*(mu^m)))*(r.^(2*m-1)).*exp(-m/mu*(r.^2));%PDF
    % CDF_Nak_h=gammainc(m/mu*r.^2,m,'lower');%CDF
    %
    % %Fitted PDF and CDF using the generated samples above
    % x_query=linspace(0, 3, 200);
    % [PDF_Nak_h1, x_H1] = ksdensity(H2(1,:), x_query,'function', 'pdf');
    % [CDF_Nak_h1, x_H2] = ecdf(H2(1,:));
    %
    % figure
    % plot(x_H1,PDF_Nak_h1,'-',r,PDF_Nak_h,'o')
    % legend('Proposed','Empirical' )
    % figure
    % plot(x_H2,CDF_Nak_h1,'-',r,CDF_Nak_h,'o')
    % legend('Proposed','Empirical' )
    %
    % %% Verify the correlation of the generated correlated channel envelopes
    % RR=corrcoef(H1');% The correlation of the generated channel gain samples
    % RRR=R.^2;%The correlation of the channel gain from Jake's model
    % RRRR=RRR-RR;%Gap between the above correlations
    %
    % R1=corrcoef(H2');%The correlation of the generated channel envelop samples
    % B=gamma(m)*gamma(m+1)/gamma(m+0.5)/gamma(m+0.5)-1;
    % A=(hypergeom([-0.5 -0.5], m, RRR)-1)/B;%Eq. (2) in paper. Compute the correlation of channel envelop.
    %
    % figure
    % surf(R1-A);
    % title('Surface Plot of Differences');
    % xlabel('Column Index');
    % ylabel('Row Index');
    % zlabel('Difference');
    
    %% OP
    % JAKE
    max_H2 = max(H2, [], 1); %The optimal channel envelopes in FAS
    gamma_til=sqrt(gamma_hat./gamma_bar);
    %for pp = 1:length(gamma_bar)
    outage_jakes(oo) = sum(max_H2<gamma_til) / N;
    %end
end
figure
semilogy(KK,outage_jakes)


==> Code_upload/copula.m <==

clc;clear all;%close all;

%% Parameters
K=10; % The number of ports
W=3.5; % The size of 1D FA
m=1; % The shape parameter of Nakagami distribution
mu=1; % The scale parameter of Nakagami distribution
gamma_bar_db = [0:1:25]; % The transmit SNR, dB scale
gamma_bar = 10.^(gamma_bar_db/10); % The transmit SNR, linear scale
gamma_hat1=10; % The decoding SNR threshold, dB scale
gamma_hat=10.^(gamma_hat1/10); % The decoding SNR threshold, linear scale
detal_r=0.02;
r=0:detal_r:10;
N = 1e6;         % The number of samples

%% Generate correlated channel envelopes following the Nakagami-m distribution
R=toeplitz(besselj(0,2*pi*(0:K-1)*W/(K-1)));%Correlation matrix from Jake's model
G=(randn(K,N,m)+1i*randn(K,N,m))*sqrt(mu/(2*m));%Generate complex Gaussian samples
[Q,D]=eig(R);% Q is the matrix of eigenvectors. D is the diagonal matrix of eigenvalues.
for g = 1:size(G, 3)
    H(:,:,g)=Q*sqrt(D)*G(:,:,g);
end
HH=(abs(H)).^2;
H1=sum(HH,3);% Channel gain
H2=sqrt(H1);% Correlated channel envelopes following the Nakagami-m distribution

%% Verify the PDF and CDF of the generated correlated channel envelopes

%Empirical Nakagami distribution
PDF_Nak_h=(2*(m^m)/(gamma(m)*(mu^m)))*(r.^(2*m-1)).*exp(-m/mu*(r.^2));%PDF
CDF_Nak_h=gammainc(m/mu*r.^2,m,'lower');%CDF

%Fitted PDF and CDF using the generated samples above
x_query=linspace(0, 3, 200);
[PDF_Nak_h1, x_H1] = ksdensity(H2(1,:), x_query,'function', 'pdf');
[CDF_Nak_h1, x_H2] = ecdf(H2(1,:));

figure
plot(x_H1,PDF_Nak_h1,'-',r,PDF_Nak_h,'o')
legend('Proposed','Empirical' )
figure
plot(x_H2,CDF_Nak_h1,'-',r,CDF_Nak_h,'o')
legend('Proposed','Empirical' )

%% Verify the correlation of the generated correlated channel envelopes
RR=corrcoef(H1');%The correlation of the generated channel gain samples
RRR=R.^2;%The correlation of the channel gain from Jake's model  
RRRR=RRR-RR;%Gap between the above correlations

R1=corrcoef(H2');%The correlation of the generated channel envelop samples
[Q1,D1]=eig(R1);
B=gamma(m)*gamma(m+1)/gamma(m+0.5)/gamma(m+0.5)-1;
A=(hypergeom([-0.5 -0.5], m, RRR)-1)/B;%Eq. (2) in paper. Compute the correlation of channel envelop.
RRRR1=R1-A;

figure
surf(R1-A);
title('Surface Plot of Differences between S and E');
xlabel('Column Index');
ylabel('Row Index');
zlabel('Difference');

% %% Verify the accuracy of each correlation matrix through scatter plots
% 
% %Definition. Compute the CDF of the generated Nakagami samples, which follows a uniform distribution.
% %Map the uniform distribution to a Gaussian distribution using the inverse Gaussian transform.
% %Calculate the correlation between the generated Gaussian samples.
% for kkk=1:K    
%     [CDF_Nak_h2,~]=ksdensity(H2(kkk,:),H2(kkk,:),'function', 'cdf');%CDF
%     phi_k(kkk,:)= norminv(CDF_Nak_h2);%Gaussian samples
% end
% rho=corrcoef(phi_k');%Correlation between the Gaussian samples
% 
% %Rank correlation computed from the channel coefficient correlation matrix
% rho_sTh = (6/pi)*asin(R/2);
% %Rank correlation computed from the channel envelope correlation matrix
% rho_sTh1 = (6/pi)*asin(A/2);
% 
% %Channel coefficient correlation matrix
% U = copularnd('Gaussian',R,N); %Construct multidimensional correlated uniform samples using a Gaussian copula with correlation matrix R.
% X = [icdf('Nakagami',U,m,mu)];%Map the uniform samples to Nakagami-distributed samples.
% y1=corrcoef(X);
% %Correlation matrix of Gaussian samples
% U1 = copularnd('Gaussian',rho,N); 
% X1 = [icdf('Nakagami',U1,m,mu)];
% %Channel envelope correlation matrix
% threshold = 1e-6;
% A(abs(A - 1) < threshold) = 1;
% U2= copularnd('Gaussian',A,N); 
% X2 = [icdf('Nakagami',U2,m,mu)];
% y2=corrcoef(X2);
% %Rank correlation matrix of channel coefficient
% U3 = copularnd('Gaussian',rho_sTh,N); 
% X3 = [icdf('Nakagami',U3,m,mu)];
% %Rank correlation matrix of channel envelope
% rho_sTh1(abs(rho_sTh1 - 1) < threshold) = 1;
% U4 = copularnd('Gaussian',rho_sTh1,N);
% X4 = [icdf('Nakagami',U4,m,mu)];
% 
% %Correlation of Nakagami-distributed samples
% XG=corrcoef(H2');
% XG1=corrcoef(X);%Channel coefficient correlation matrix
% XG2=corrcoef(X1);%Correlation matrix of the Gaussian samples
% XG3=corrcoef(X2);%Channel envelope correlation matrix
% 
% 
% figure 
% scatter(H2(1,:),H2(2,:),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Sim-Jake'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X(:,1),X(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-coeff'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X1(:,1),X1(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-def'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X2(:,1),X2(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-enve'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X3(:,1),X3(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-rank1'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X4(:,1),X4(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-rank2'])
% xlim([0,2]);ylim([0,2]);

% %% The CDF and PDF of FAS channel
% 
% % Simulation
% max_H2 = max(H2, [], 1);%The optimal channel envelopes in FAS
% for outer = 1:length(r)%Definition
%     CDF_FAS(outer) = sum(max_H2< r(outer)) / N;
% end
% PDF_FAS=diff(CDF_FAS)/detal_r;
% [PDF_FAS_d,x_H4]=ksdensity(max_H2,x_query,'function', 'pdf');%Function
% [CDF_FAS_d,x_H5]=ecdf(max_H2);
%     
% % copula
% phi_k1 = norminv(CDF_Nak_h); 
% for a= 1:K
%     Phi_k1(:,a)=[phi_k1(:)]; 
% end
% mu_norm = zeros(1,K); 
% CDF_FAS1= mvncdf(Phi_k1, mu_norm, A);%Channel envelope correlation matrix
% %y = copulacdf('Gaussian',Phi_k,A);
% R = R + 1e-8 * eye(size(R));
% CDF_FAS11= mvncdf(Phi_k1, mu_norm, R);%Channel coefficient correlation matrix
% 
% PDF_FAS1=diff(CDF_FAS1)/detal_r;
% PDF_FAS11=diff(CDF_FAS11)/detal_r;
% 
% figure
% plot(r,CDF_FAS1,'-o',r,CDF_FAS11,'-<',r,CDF_FAS,'-',x_H5,CDF_FAS_d,'-.')
% legend('Copula_enve','Copula_coeff','Sim','Simd')
% figure
% plot(detal_r:detal_r:3,PDF_FAS1,'-o',detal_r:detal_r:3,PDF_FAS11,'-<',detal_r:detal_r:3,PDF_FAS,'-',x_H4,PDF_FAS_d,'-.')
% legend('Copula_enve','Copula_coeff','Sim','Simd')

%% OP
% JAKE
max_H2 = max(H2, [], 1); %The optimal channel envelopes in FAS
gamma_til=sqrt(gamma_hat./gamma_bar);
for pp = 1:length(gamma_bar)
    outage_jakes(pp) = sum(max_H2<gamma_til(pp) ) / N;
    outage_jakes_TAS(pp) = sum(H2(1,:)<gamma_til(pp) ) / N;%TAS
end
figure
semilogy(gamma_bar_db,outage_jakes)

% copula
CDF_Nak_h3= (gammainc((gamma_til).^2.*(m/mu),m,'lower')); 
PDF_Nak_h3=(2*(m^m)/(gamma(m)*(mu^m)))*((gamma_til).^(2*m-1)).*exp(-m/mu*((gamma_til).^2));% PDF of |h_k| (OP for SISO)
phi_k3 = norminv(CDF_Nak_h3);
for aa= 1:K
    Phi_k3(:,aa)=[phi_k3(:)];
end
mu_norm = zeros(1,K); 
P_out_n= mvncdf(Phi_k3, mu_norm, A);%Channel envelope correlation matrix

R = R + 1e-8 * eye(size(R));
P_out_n1= mvncdf(Phi_k3, mu_norm, R);%Channel coefficient correlation matrix

figure
semilogy(gamma_bar_db,outage_jakes,'r-',gamma_bar_db,outage_jakes_TAS,'r-s',gamma_bar_db,P_out_n,'r-o',...
    gamma_bar_db,P_out_n1,'r-<')
grid on;
legend({'Un_FAS_Sim','Un_TAS_Sim','Un_FAS_Theo_enve','Un_FAS_Theo_coeff'}, 'Interpreter','none')
hold off;

==> Code_upload/copula1.m <==

clc;clear all;%close all;

%% Parameters
KK=2:2:24; % The number of ports
W=2; % The size of 1D FA
m=3; % The shape parameter of Nakagami distribution
mu=1; % The scale parameter of Nakagami distribution
gamma_bar_db = 13; % The transmit SNR, dB scale
gamma_bar = 10.^(gamma_bar_db/10); % The transmit SNR, linear scale
gamma_hat1=10;% The decoding SNR threshold, dB scale
gamma_hat=10.^(gamma_hat1/10); % The decoding SNR threshold, linear scale
detal_r=0.02;
r=0:detal_r:8;
N = 1e6;       % The number of samples


for oo=1:length(KK)
    K=KK(oo);
%% Generate correlated channel envelopes following the Nakagami-m distribution
R=toeplitz(besselj(0,2*pi*(0:K-1)*W/(K-1)));%Correlation matrix from Jake's model
G=(randn(K,N,m)+1i*randn(K,N,m))*sqrt(mu/(2*m));%Generate complex Gaussian samples
[Q,D]=eig(R);%Q is the matrix of eigenvectors. D is the diagonal matrix of eigenvalues.
H = zeros(K,N,size(G, 3));
for g = 1:size(G, 3)
    H(:,:,g)=Q*sqrt(D)*G(:,:,g);
end
HH=(abs(H)).^2;
H1=sum(HH,3);% Channel gain
H2=sqrt(H1);% Correlated channel envelopes following the Nakagami-m distribution

% %% Verify the PDF and CDF of the generated correlated channel envelopes
% 
% %Empirical Nakagami distribution
% PDF_Nak_h=(2*(m^m)/(gamma(m)*(mu^m)))*(r.^(2*m-1)).*exp(-m/mu*(r.^2));%PDF
% CDF_Nak_h=gammainc(m/mu*r.^2,m,'lower');%CDF
% 
% %Fitted PDF and CDF using the generated samples above
% x_query=linspace(0, 3, 200);
% [PDF_Nak_h1, x_H1] = ksdensity(H2(1,:), x_query,'function', 'pdf');
% [CDF_Nak_h1, x_H2] = ecdf(H2(1,:));
% 
% figure
% plot(x_H1,PDF_Nak_h1,'-',r,PDF_Nak_h,'o')
% legend('Proposed','Empirical' )
% figure
% plot(x_H2,CDF_Nak_h1,'-',r,CDF_Nak_h,'o')
% legend('Proposed','Empirical' )
% 

%% Verify the correlation of the generated correlated channel envelopes
RR=corrcoef(H1');%The correlation of the generated channel gain samples
RRR=R.^2;%The correlation of the channel gain from Jake's model  
RRRR=RRR-RR;%Gap between the above correlations

R1=corrcoef(H2');%The correlation of the generated channel envelop samples
[Q1,D1]=eig(R1);
B=gamma(m)*gamma(m+1)/gamma(m+0.5)/gamma(m+0.5)-1;
A=(hypergeom([-0.5 -0.5], m, RRR)-1)/B;%Eq. (2) in paper. Compute the correlation of channel envelop.
RRRR1=R1-A;

% figure
% surf(R1-A);
% title('Surface Plot of Differences between S and E');
% xlabel('Column Index');
% ylabel('Row Index');
% zlabel('Difference');

% %% Verify the accuracy of each correlation matrix through scatter plots
% 
% %Definition. Compute the CDF of the generated Nakagami samples, which follows a uniform distribution.
% %Map the uniform distribution to a Gaussian distribution using the inverse Gaussian transform.
% %Calculate the correlation between the generated Gaussian samples.
% for kkk=1:K    
%     [CDF_Nak_h2,~]=ksdensity(H2(kkk,:),H2(kkk,:),'function', 'cdf');%CDF
%     phi_k(kkk,:)= norminv(CDF_Nak_h2);%Gaussian samples
% end
% rho=corrcoef(phi_k');%Correlation between the Gaussian samples
% 
% %Rank correlation computed from the channel coefficient correlation matrix
% rho_sTh = (6/pi)*asin(R/2);
% %Rank correlation computed from the channel envelope correlation matrix
% rho_sTh1 = (6/pi)*asin(A/2);
% 
% %Channel coefficient correlation matrix
% U = copularnd('Gaussian',R,N); %Construct multidimensional correlated uniform samples using a Gaussian copula with correlation matrix R.
% X = [icdf('Nakagami',U,m,mu)];%Map the uniform samples to Nakagami-distributed samples.
% y1=corrcoef(X);
% %Correlation matrix of Gaussian samples
% U1 = copularnd('Gaussian',rho,N); 
% X1 = [icdf('Nakagami',U1,m,mu)];
% %Channel envelope correlation matrix
% threshold = 1e-6;
% A(abs(A - 1) < threshold) = 1;
% U2= copularnd('Gaussian',A,N); 
% X2 = [icdf('Nakagami',U2,m,mu)];
% y2=corrcoef(X2);
% %Rank correlation matrix of channel coefficient
% U3 = copularnd('Gaussian',rho_sTh,N); 
% X3 = [icdf('Nakagami',U3,m,mu)];
% %Rank correlation matrix of channel envelope
% rho_sTh1(abs(rho_sTh1 - 1) < threshold) = 1;
% U4 = copularnd('Gaussian',rho_sTh1,N);
% X4 = [icdf('Nakagami',U4,m,mu)];
% 
% %Correlation of Nakagami-distributed samples
% XG=corrcoef(H2');%
% XG1=corrcoef(X);%Channel coefficient correlation matrix
% XG2=corrcoef(X1);%Correlation matrix of the Gaussian samples
% XG3=corrcoef(X2);%Channel envelope correlation matrix
% 
% 
% figure 
% scatter(H2(1,:),H2(2,:),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Sim-Jake'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X(:,1),X(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-coeff'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X1(:,1),X1(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-def'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X2(:,1),X2(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-enve'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X3(:,1),X3(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-rank1'])
% xlim([0,2]);ylim([0,2]);
% figure 
% scatter(X4(:,1),X4(:,2),5,'b','filled')
% title(['K=',num2str(K),'W=',num2str(W),', Copula-rank2'])
% xlim([0,2]);ylim([0,2]);

% %% The CDF and PDF of FAS channel
% 
% % Simulation
% max_H2 = max(H2, [], 1);%The optimal channel envelopes in FAS
% for outer = 1:length(r)%Definition
%     CDF_FAS(outer) = sum(max_H2< r(outer)) / N;
% end
% PDF_FAS=diff(CDF_FAS)/detal_r;
% [PDF_FAS_d,x_H4]=ksdensity(max_H2,x_query,'function', 'pdf');%Function
% [CDF_FAS_d,x_H5]=ecdf(max_H2);
%     
% % copula
% phi_k1 = norminv(CDF_Nak_h); 
% for a= 1:K
%     Phi_k1(:,a)=[phi_k1(:)]; 
% end
% mu_norm = zeros(1,K); 
% CDF_FAS1= mvncdf(Phi_k1, mu_norm, A);%Channel envelope correlation matrix
% %y = copulacdf('Gaussian',Phi_k,A);
% R = R + 1e-8 * eye(size(R));
% CDF_FAS11= mvncdf(Phi_k1, mu_norm, R);%Channel coefficient correlation matrix
% 
% PDF_FAS1=diff(CDF_FAS1)/detal_r;
% PDF_FAS11=diff(CDF_FAS11)/detal_r;
% 
% figure
% plot(r,CDF_FAS1,'-o',r,CDF_FAS11,'-<',r,CDF_FAS,'-',x_H5,CDF_FAS_d,'-.')
% legend('Copula_enve','Copula_coeff','Sim','Simd')
% figure
% plot(detal_r:detal_r:3,PDF_FAS1,'-o',detal_r:detal_r:3,PDF_FAS11,'-<',detal_r:detal_r:3,PDF_FAS,'-',x_H4,PDF_FAS_d,'-.')
% legend('Copula_enve','Copula_coeff','Sim','Simd')

%% OP
% JAKE
max_H2 = max(H2, [], 1); %The optimal channel envelopes
gamma_til=sqrt(gamma_hat./gamma_bar);
%for pp = 1:length(gamma_bar)
    outage_jakes(oo) = sum(max_H2<gamma_til ) / N;
    outage_jakes_TAS(oo) = sum(H2(1,:)<gamma_til ) / N;%TAS
%end

% copula
CDF_Nak_h3= (gammainc((gamma_til).^2.*(m/mu),m,'lower')); 
PDF_Nak_h3=(2*(m^m)/(gamma(m)*(mu^m)))*((gamma_til).^(2*m-1)).*exp(-m/mu*((gamma_til).^2));% PDF of |h_k| (OP for SISO)
phi_k3 = norminv(CDF_Nak_h3);
for aa= 1:K
    Phi_k3(:,aa)=[phi_k3(:)];
end
mu_norm = zeros(1,K); 
P_out_n(oo)= mvncdf(Phi_k3, mu_norm, A);%Channel envelope correlation matrix

R = R + 1e-8 * eye(size(R));
P_out_n1(oo)= mvncdf(Phi_k3, mu_norm, R);%Channel coefficient correlation matrix
end


figure
semilogy(KK,outage_jakes,'r-',KK,outage_jakes_TAS,'r-s',KK,P_out_n,'r-o',...
    KK,P_out_n1,'r-<')
grid on;
legend({'Un_FAS_Sim','Un_TAS_Sim','Un_FAS_Theo_enve','Un_FAS_Theo_coeff'}, 'Interpreter','none')
hold off;
title(sprintf('K = %d, W = %d, gamma_bar_db= %d, gamma_hat1= %d', K, W,gamma_bar_db,gamma_hat1));





